Microwave to optical photon conversion via fully concentrated rare-earth ion crystals

Most investigations of rare earth ions in solids for quantum information have used rare earth ion doped crystals. Here we analyse the conversion of quantum information from microwave photons to optical frequencies using crystals where the rare earth ions, rather than being dopants, are part of the host crystal. The potential of large ion densities and small linewidths makes such systems very attractive in this application. We show that, as well as high efficiency, large bandwidth conversion is possible. In fact, the collective coupling between the rare earth ions and the optical and microwave cavities is large enough that the limitation on the bandwidth of the devices will instead be the spacing between magnon mode modes in the crystal.

==> anc/Supplementary1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    183586,       3684]
NotebookOptionsPosition[    177732,       3587]
NotebookOutlinePosition[    178065,       3602]
CellTagsIndexPosition[    178022,       3599]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Physical constants", "Section",
 CellChangeTimes->{{3.7390750710764523`*^9, 3.739075078996674*^9}, {
  3.739127085043983*^9, 3.739127085556012*^9}, {3.745608407243881*^9, 
  3.745608410155737*^9}, {3.752393282744575*^9, 
  3.752393285078038*^9}},ExpressionUUID->"e03910cc-5185-4067-bd4b-\
42d6d664bea3"],

Cell["Defining physical constants for use later", "Text",
 CellChangeTimes->{{3.752393269593134*^9, 
  3.7523932796039047`*^9}},ExpressionUUID->"b633f255-a8d4-458d-a4bf-\
962cfd00a862"],

Cell[BoxData[
 RowBox[{
  RowBox[{"constants", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]B", "\[Rule]", " ", 
      RowBox[{"9.274", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "24"}]]}]}], ",", 
     RowBox[{"h", "\[Rule]", " ", 
      RowBox[{"6.626", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "34"}]]}]}], ",", 
     RowBox[{"\[HBar]", "\[Rule]", " ", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"6.626", "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "34"}]]}]}], 
       RowBox[{"2", "\[Pi]"}]]}], ",", 
     RowBox[{"\[Mu]0", "\[Rule]", " ", 
      RowBox[{"4", "\[Pi]", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "7"}]]}]}], ",", 
     RowBox[{"\[Epsilon]0", "\[Rule]", " ", 
      RowBox[{"8.854", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "12"}]]}]}], ",", 
     RowBox[{"e", "\[Rule]", " ", 
      RowBox[{"1.602", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "19"}]]}]}], ",", 
     RowBox[{"m", "\[Rule]", " ", 
      RowBox[{"9.109", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "31"}]]}]}], ",", 
     RowBox[{"c", "\[Rule]", " ", 
      RowBox[{"3", "*", 
       SuperscriptBox["10", "8"]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.739044504858869*^9, 3.7390445222713947`*^9}, {
   3.739044791048774*^9, 3.739044791774519*^9}, {3.7391271983174334`*^9, 
   3.7391271995730343`*^9}, {3.739145460136545*^9, 3.7391454788760147`*^9}, {
   3.739145686224881*^9, 3.739145686431095*^9}, {3.7391457191292963`*^9, 
   3.739145719477696*^9}, {3.7392240167981567`*^9, 3.739224021909717*^9}, {
   3.739224278479467*^9, 3.739224279510882*^9}, {3.745628814871114*^9, 
   3.745628824524645*^9}, 3.749773116287875*^9, {3.750404961453556*^9, 
   3.750404962226898*^9}, {3.750405037820505*^9, 3.750405098352914*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f365d56e-948f-45d1-9677-a2195b92bea0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Magnetic transition dipole moment ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[Mu]", "g1"], ")"}], TraditionalForm]],ExpressionUUID->
  "9b5de636-7c5d-4d73-8678-1c9527c67465"]
}], "Section",
 CellChangeTimes->{{3.745608412539798*^9, 3.745608434011176*^9}, {
  3.750450269667418*^9, 
  3.750450276093245*^9}},ExpressionUUID->"ce5fcff3-dfde-490b-be78-\
192dcb82dc69"],

Cell[TextData[{
 " In this section we use the known electronic g-tensor of erbium chloride \
hexahydrate to calculate the range of values ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Mu]", "g1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ec80a17f-d1db-44b0-ace3-d81f9776ff01"],
 " can take. The transition dipole moment is given by",
 Cell[BoxData[
  RowBox[{
   RowBox[{"|", 
    SubscriptBox["\[Mu]", 
     RowBox[{"1", "g"}]], "|"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     SubscriptBox["\[Mu]", "B"]}], "|", 
    RowBox[{
     TemplateBox[{SubscriptBox["\[Psi]", "1"]},
      "Bra"], 
     RowBox[{"g", ".", 
      OverscriptBox["S", "~"]}], 
     TemplateBox[{SubscriptBox["\[Psi]", "g"]},
      "Ket"]}], "|"}]}]],ExpressionUUID->
  "3d53edf4-3b70-403e-b016-ef3d2d777e1d"],
 ", where ",
 Cell[BoxData[
  FormBox["g", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "daf92fb3-d63a-4258-a3a8-a5d3f2e560ab"],
 " is the g-tensor, ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["S", "~"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5778f54a-6131-411d-a948-0dba1161403e"],
 " is the vector of spin operators, and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[{SubscriptBox["\[Psi]", "g"]},
    "Ket"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b6f16cdc-2092-4c80-9887-cedc495135ba"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[{SubscriptBox["\[Psi]", "1"]},
    "Ket"], TraditionalForm]],ExpressionUUID->
  "23ce7f68-44ac-4a85-a252-1844b4603ab3"],
 "  are the eigenstates of the lower and upper Zeeman levels.\nBecause ",
 Cell[BoxData[
  FormBox["g", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9a54fc78-4344-42d8-aef8-a45f862503ba"],
 " is anisotropic, both the Zeeman splitting and the dipole moment depends on \
both the magnetic field strength and direction. To investigate the range of \
value  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Mu]", "g1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4af81caa-f521-4e3d-b70a-caeb309f42bc"],
 "  can take, we do the following:\n1) Define a set of magnetic field \
directions that samples many different possible directions. We take a \
\[OpenCurlyDoubleQuote]Longdell Spiral\[CloseCurlyDoubleQuote]\n2) Define a \
spin hamiltonian for the two level system\n3) Use the spin hamiltonian to \
calculate the field strength needed to produce a 5 GHz Zeeman splitting for \
each direction in the \[OpenCurlyDoubleQuote]Londell Spiral\
\[CloseCurlyDoubleQuote]\n4) Use the spin hamiltonian and the magnetic fields \
determined in step 3 to calculate the eigenstates for each direction in the \
\[OpenCurlyDoubleQuote]Longdell Spiral\[CloseCurlyDoubleQuote]\n5) Calculate ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Mu]", "g1"], TraditionalForm]],ExpressionUUID->
  "7292deab-93fe-4efc-bfdc-c4567b36697d"],
 " for each direction of the \[OpenCurlyDoubleQuote]Longdell Spiral\
\[CloseCurlyDoubleQuote]\n\nThe g-tensor used here is from the work of \
Couture and Rajnak, Chem. Phys. 95 315-332 (1984)."
}], "Text",
 CellChangeTimes->{{3.752393294683959*^9, 3.75239333737661*^9}, {
  3.7523935285839653`*^9, 3.7523937430741777`*^9}, {3.7523938138323507`*^9, 
  3.752393860731763*^9}, {3.752394061635199*^9, 3.752394273671748*^9}, {
  3.75239432521532*^9, 3.752394367327922*^9}, {3.752394409649324*^9, 
  3.752394411851104*^9}, {3.752394582788519*^9, 3.752394792385129*^9}, {
  3.752394834217226*^9, 3.7523951634514027`*^9}, {3.752395198659226*^9, 
  3.75239520297425*^9}, {3.75239526625531*^9, 3.752395591589869*^9}, {
  3.7523981416205807`*^9, 
  3.7523981477918243`*^9}},ExpressionUUID->"d3a5c2a0-8df5-4db4-b082-\
c655b6edb6de"],

Cell["\<\
Step 1: 
Let the magnetic field follow a Longdell spiral, which will sample many \
different directions of magnetic fields. We will consider 5000 points along \
the spiral\
\>", "Text",
 CellChangeTimes->{{3.74560907815718*^9, 3.74560916331761*^9}, {
   3.745630820568946*^9, 3.745630852574024*^9}, 3.745632185884062*^9, {
   3.750372053604146*^9, 3.750372053924885*^9}, {3.752395603041189*^9, 
   3.752395613601542*^9}, {3.75239566414456*^9, 
   3.75239567997923*^9}},ExpressionUUID->"6af3aa66-995f-4786-b345-\
ad44b98fe6ee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bx", "=", 
   RowBox[{"B0", " ", 
    SqrtBox[
     RowBox[{"1.0", "-", 
      SuperscriptBox["t", "2"]}]], 
    RowBox[{"Cos", "[", 
     RowBox[{"6", "\[Pi]", " ", "t"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"By", "=", 
   RowBox[{"B0", " ", 
    SqrtBox[
     RowBox[{"1.0", "-", 
      SuperscriptBox["t", "2"]}]], 
    RowBox[{"Sin", "[", 
     RowBox[{"6", "\[Pi]", " ", "t"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bz", "=", 
   RowBox[{"B0", " ", "t"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numpoints", "=", "5000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"t", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "1."}], ",", "1", ",", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"numpoints", "-", "1"}], ")"}]}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.739044691399345*^9, 3.739044915029976*^9}, {
   3.739045059166617*^9, 3.73904543199048*^9}, {3.739045478104727*^9, 
   3.7390456044718637`*^9}, {3.739045643160089*^9, 3.739045658536036*^9}, {
   3.7390456990077763`*^9, 3.7390462509858303`*^9}, {3.739046349738616*^9, 
   3.7390464346876793`*^9}, {3.7390464665319347`*^9, 3.739046585899048*^9}, {
   3.739046755276533*^9, 3.739046755765256*^9}, {3.739046801589788*^9, 
   3.739046801901863*^9}, {3.7390469738859177`*^9, 3.739046975632578*^9}, {
   3.73904701781483*^9, 3.7390471620394573`*^9}, {3.7390599426084967`*^9, 
   3.739060012286865*^9}, {3.745608841090711*^9, 3.745608847024702*^9}, {
   3.745609016362262*^9, 3.74560906086522*^9}, {3.745609093581049*^9, 
   3.745609156185734*^9}, {3.745610260103805*^9, 3.745610264677546*^9}, {
   3.745623076990177*^9, 3.745623098506995*^9}, {3.745623334917102*^9, 
   3.745623381212736*^9}, {3.74562349743167*^9, 3.745623505107183*^9}, {
   3.745623582303494*^9, 3.745623599560788*^9}, {3.745623733745088*^9, 
   3.745623738498392*^9}, {3.745623804470765*^9, 3.745623816326889*^9}, {
   3.7456240238844643`*^9, 3.745624048056078*^9}, {3.745624081844688*^9, 
   3.745624083036037*^9}, {3.7456241164646473`*^9, 3.7456241196840973`*^9}, {
   3.745624202432376*^9, 3.745624209721551*^9}, {3.745624818988494*^9, 
   3.745624826836351*^9}, {3.745624966326333*^9, 3.745624975516361*^9}, {
   3.745625266975518*^9, 3.745625269213832*^9}, 3.7456253103185*^9, {
   3.745625351734045*^9, 3.745625355310253*^9}, {3.745628959648147*^9, 
   3.745628977295568*^9}, {3.7456303220960827`*^9, 3.745630384928277*^9}, {
   3.745630447633646*^9, 3.745630545241581*^9}, {3.745630584356409*^9, 
   3.745630584900609*^9}, {3.7523956975215*^9, 3.752395705794963*^9}, {
   3.752397870521928*^9, 3.752397884184677*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"6b397d62-8bea-4892-9226-2a26713739a1"],

Cell[TextData[{
 "Step 2:\nWe now define the Spin Hamitonian. Because we are only interested \
in the range of values ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Mu]", "g1"], TraditionalForm]],ExpressionUUID->
  "fe31353e-f0e1-4bd0-9011-6b671154c326"],
 "can take, we can remain in the g-tensor principal axes frame. The spin \
hamiltonian is given by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"B", ".", "M", ".", "I"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c1b9a258-f522-4988-8ba7-654e379c9f5e"],
 ", where ",
 Cell[BoxData[
  FormBox["B", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "982dd209-70b8-4152-b0f5-2a35566eb5ff"],
 " is the applied magnetic field vector, ",
 Cell[BoxData[
  FormBox["M", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7b689c2e-645d-4ae8-aaeb-0d542ed37d1e"],
 " is the Zeeman tensor, and ",
 Cell[BoxData[
  FormBox["I", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "95ae5f31-ddb6-4c7b-84b7-66ce3c235e74"],
 " is a vector of spin operators."
}], "Text",
 CellChangeTimes->{{3.745611479360711*^9, 3.745611487025024*^9}, {
   3.7456115224493303`*^9, 3.745611524017747*^9}, {3.745630797280809*^9, 
   3.745630805881032*^9}, 3.7456317567305737`*^9, {3.745632172636084*^9, 
   3.745632173291546*^9}, {3.750372027273885*^9, 3.7503720279533052`*^9}, {
   3.75044955708263*^9, 3.7504495597064877`*^9}, {3.7523957147769213`*^9, 
   3.752395766115572*^9}, {3.7523958079128313`*^9, 3.752395830141821*^9}, {
   3.752396088145184*^9, 3.752396274549878*^9}, {3.752396870649514*^9, 
   3.7523968761594667`*^9}, {3.7523970549819937`*^9, 
   3.752397056390868*^9}},ExpressionUUID->"699dc2b3-cf46-4f60-9494-\
62c43bad0c6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "Zeeman", " ", "tensor"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gx", "=", " ", "13.1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gy", "=", " ", "0.0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gz", "=", " ", "0.55"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{"gx", ",", "gy", ",", "gz"}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Define", " ", "spin", " ", "matrices"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ix", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1.0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.0", ",", "0"}], "}"}]}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Iy", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.0", ",", 
         RowBox[{"-", "I"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"I", ",", "0.0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Iz", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1.0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1.0"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Define", " ", "Spin", " ", "Hamiltonian"}], ",", " ", "BMI"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"MIx", ",", "MIy", ",", "MIz"}], "}"}], "=", 
     RowBox[{"M", ".", 
      RowBox[{"{", 
       RowBox[{"Ix", ",", "Iy", ",", "Iz"}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BMI", "=", 
     RowBox[{
      RowBox[{"Bx", " ", "MIx"}], "+", 
      RowBox[{"By", " ", "MIy"}], "+", 
      RowBox[{"Bz", " ", "MIz"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.745615589924818*^9, 3.74561560862679*^9}, {
  3.745615659536564*^9, 3.745615675086418*^9}, {3.745624796246337*^9, 
  3.745624801316443*^9}, {3.74563080894617*^9, 3.7456308091757717`*^9}, {
  3.7456313930630198`*^9, 3.745631393413288*^9}, {3.745631458223127*^9, 
  3.745631459758007*^9}, {3.7456318599881077`*^9, 3.7456318697480783`*^9}, {
  3.745632087484714*^9, 3.74563208962724*^9}, {3.752396040296232*^9, 
  3.752396048486395*^9}, {3.752396203573738*^9, 3.752396209058041*^9}, {
  3.752396313506692*^9, 3.752396313761106*^9}, {3.752396890988532*^9, 
  3.752396948771797*^9}, {3.752397059180085*^9, 3.752397075806755*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"010689d2-21b9-41b8-b97e-d0d24b328e24"],

Cell["\<\
Step 3:
Calculate the  Zeeman splitting from the eigenvalues of the  Spin Hamiltonian \
for each direction in the spiral. It is a function B0 and t.
We then calculate the value of B0 needed to produce a 5 GHz spiltting for \
each value of t.\
\>", "Text",
 CellChangeTimes->{{3.745630589015395*^9, 3.745630615304058*^9}, {
   3.745630857612764*^9, 3.7456308809933233`*^9}, {3.750372062237677*^9, 
   3.750372066038475*^9}, {3.752396952245625*^9, 3.752397018169873*^9}, {
   3.752397048637541*^9, 3.752397051730357*^9}, {3.752397089773827*^9, 
   3.752397154847597*^9}, {3.7523978524181757`*^9, 3.752397858531872*^9}, {
   3.752397910072104*^9, 3.752397953646811*^9}, {3.75239806239705*^9, 
   3.752398110162608*^9}, 
   3.7523981617868633`*^9},ExpressionUUID->"5ac9a22f-b53a-4901-9533-\
eeaa7bf1c11c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eigval", "=", 
   RowBox[{"Eigenvalues", "[", "BMI", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"splitting", "=", 
   RowBox[{
    RowBox[{
     FractionBox["\[Mu]B", "h"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"eigval", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-", 
       RowBox[{"eigval", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "/.", "constants"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"freqtarget", "=", 
   RowBox[{"5.0", "*", 
    SuperscriptBox["10", "9"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0s", "=", 
   RowBox[{"Re", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"splitting", "\[Equal]", "freqtarget"}], ",", "B0"}], 
          "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "ts"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.745630619865481*^9, 3.745630626296577*^9}, {
   3.745630883779315*^9, 3.7456308880917673`*^9}, {3.745631046485669*^9, 
   3.745631083159697*^9}, {3.7456311145237637`*^9, 3.745631121532673*^9}, {
   3.745631974722725*^9, 3.745631978226029*^9}, 3.749841676069895*^9, {
   3.750405112360806*^9, 3.750405113754388*^9}, {3.752393508626274*^9, 
   3.7523935087503023`*^9}, {3.752396312627637*^9, 3.752396318350587*^9}, {
   3.752397082964156*^9, 3.752397083953476*^9}, {3.752397114389291*^9, 
   3.7523971165910892`*^9}, {3.752397893352735*^9, 3.752397899545734*^9}, {
   3.752397967607813*^9, 3.752397986044595*^9}, {3.7523980285164022`*^9, 
   3.752398042398923*^9}, {3.7523981113279047`*^9, 3.752398119818576*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"d6048816-c8f6-47fd-8735-6ccfd758106e"],

Cell["\<\
Step 4:
Lets create a list \[OpenCurlyDoubleQuote]BMIs\[CloseCurlyDoubleQuote] which \
is the list of Spin Hamiltonian matrices calculated for each of the magnetic \
fields. We then take the eigenvectors of each matrix to get the two states \
for each field. \
\>", "Text",
 CellChangeTimes->{{3.74560945793482*^9, 3.7456095115356903`*^9}, {
  3.745609552392082*^9, 3.7456095765523863`*^9}, {3.74563100099474*^9, 
  3.745631012201936*^9}, {3.745632240356806*^9, 3.745632261669354*^9}, {
  3.745867341711096*^9, 3.74586735170378*^9}, {3.752398157677911*^9, 
  3.752398243797524*^9}},ExpressionUUID->"d360ae0d-91f2-46a7-984d-\
b3503601cb7c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BMIs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"BMI", "/.", 
       RowBox[{"B0", "\[Rule]", 
        RowBox[{"B0s", "[", 
         RowBox[{"[", "ii", "]"}], "]"}]}]}], "/.", 
      RowBox[{"t", "\[Rule]", 
       RowBox[{"ts", "[", 
        RowBox[{"[", "ii", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "numpoints"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eigvecs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Eigenvectors", "[", 
      RowBox[{"BMIs", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "numpoints"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.745609405547621*^9, {3.745609516859782*^9, 3.745609530378509*^9}, {
   3.74560958321646*^9, 3.745609583824678*^9}, {3.745610284297106*^9, 
   3.7456102860129557`*^9}, {3.745631097625533*^9, 3.7456310979597263`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"71abcc96-4d0c-4287-a187-3ed44c6bfe22"],

Cell[TextData[{
 "Step 5:\nThe dipole moment is given by ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"|", 
    SubscriptBox["\[Mu]", 
     RowBox[{"1", "g"}]], "|"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     SubscriptBox["\[Mu]", "B"]}], "|", 
    RowBox[{
     TemplateBox[{SubscriptBox["\[Psi]", "1"]},
      "Bra"], 
     RowBox[{"g", ".", 
      OverscriptBox["S", "~"]}], 
     TemplateBox[{SubscriptBox["\[Psi]", "g"]},
      "Ket"]}], "|"}]}]],ExpressionUUID->
  "1eb1705d-d4d1-401f-abc6-fa7b2d0b6752"],
 ". Let\[CloseCurlyQuote]s call the x component of ",
 Cell[BoxData[
  RowBox[{"g", ".", 
   OverscriptBox["S", "~"]}]],ExpressionUUID->
  "4170aa7e-be14-4703-a595-98c517981fb0"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["gS", "X"], TraditionalForm]],ExpressionUUID->
  "1461d08d-9ce3-4aab-bec4-865d0d0c1870"],
 " and so on. Also,  ",
 Cell[BoxData[
  FormBox["g", TraditionalForm]],ExpressionUUID->
  "0dda0948-467b-4c09-a802-919c5cff1508"],
 " is the same as ",
 Cell[BoxData[
  FormBox["M", TraditionalForm]],ExpressionUUID->
  "4ee4b003-d9ab-4dc3-b8e2-461bada1e79c"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["S", "~"], "=", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["I", "x"], ",", 
       SubscriptBox["I", "y"], ",", 
       SubscriptBox["I", "z"]}], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "f4fe6a67-2c89-4610-8dbb-ac0552f32422"],
 ". We can now calculate the dipole moment for each direction in the Longdell \
Sprial. We plot the result along the spin of a free electron, as a reality \
check."
}], "Text",
 CellChangeTimes->{{3.7456095906558867`*^9, 3.745609594384136*^9}, {
  3.745609630257844*^9, 3.745610079788438*^9}, {3.745610455103806*^9, 
  3.745610465681501*^9}, {3.7456104982135983`*^9, 3.745610499569304*^9}, {
  3.745631171485667*^9, 3.745631220654101*^9}, {3.7456314935178556`*^9, 
  3.745631561557588*^9}, {3.7523982502112913`*^9, 3.752398252021619*^9}, {
  3.752398314099657*^9, 3.752398334355427*^9}, {3.75239841247549*^9, 
  3.7523984940496283`*^9}},ExpressionUUID->"0a5d1431-27b5-4413-bee5-\
217f93dc2b24"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"gSx", ",", "gSy", ",", "gSz"}], "}"}], "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"M", ".", 
     RowBox[{"{", 
      RowBox[{"Ix", ",", "Iy", ",", "Iz"}], "}"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]1g", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], "\[Mu]B", " ", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"eigvecs", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "1"}], "]"}], "]"}], "]"}], ".", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["gSx", "2"], "+", 
           SuperscriptBox["gSy", "2"], "+", 
           SuperscriptBox["gSz", "2"]}]], ".", 
         RowBox[{"eigvecs", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "2"}], "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "numpoints"}], "}"}]}], "]"}], "/.", 
    "constants"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]electron", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"9.28", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "24"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "numpoints"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Mu]1g", ",", "\[Mu]electron"}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<|\[Mu]|\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(electron\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", "\"\<\[Mu] (J/T)\>\""}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.745631439013361*^9, 3.745631483329664*^9}, 
   3.745631563967272*^9, {3.752398289824759*^9, 3.752398290144615*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"921de31d-4ae6-4546-bc23-f05c085224c1"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 360], 0.002777777777777778]], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJw8nHlcjO33x0PIluyhKIUQQki2jz2yJCEKoUgqlfZS077XNEtNM4MQIksI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         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 360], 0.002777777777777778]], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxd1XFwlH11MOxbixgx4ooRI6a4YsSIEVeMGDHiihEjRlwxYsSIK0aMGHHF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         
         "]]}}}, {}, {}, {}, {}}, {
    DisplayFunction -> Identity, GridLines -> {None, None}, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, AxesOrigin -> {0, -64.38422644266697}, 
     PlotRange -> {{0, 5000.}, {-64.18524680987544, -51.84850957680061}}, 
     PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
     Identity, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {
       FormBox["\"t\"", TraditionalForm], 
       FormBox["\"\[Mu] (J/T)\"", TraditionalForm]}, 
     AxesOrigin -> {0, -64.38422644266697}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, FrameTicks -> {{
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Large, 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Exp[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Exp[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 5000.}, {-64.18524680987544, -51.84850957680061}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, 
       Charting`ScaledTicks[{Log, Exp}]}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"|\[Mu]|\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(electron\\)]\\)\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "360"], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "360"], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.75239849566875*^9, 3.752398517260487*^9}, 
   3.752398584119383*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"159dd7b6-4fe7-4c66-8b2f-b5b3da4f65d0"]
}, Open  ]],

Cell["The maximum value the transition dipole takes:", "Text",
 CellChangeTimes->{{3.745610087626964*^9, 3.74561015434803*^9}, {
   3.7456315753015947`*^9, 3.74563158232264*^9}, {3.7456323110617332`*^9, 
   3.745632322133853*^9}, {3.745632388382018*^9, 3.7456324062707148`*^9}, {
   3.750372190637376*^9, 3.75037220681187*^9}, 
   3.750404237866287*^9},ExpressionUUID->"a9365c73-b612-4591-94c6-\
d15b5d62320b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Max", "[", "\[Mu]1g", "]"}]], "Input",
 CellChangeTimes->{{3.745632052529711*^9, 3.745632054210271*^9}, {
   3.74563212466245*^9, 3.745632125803651*^9}, {3.745632557744519*^9, 
   3.7456325620926447`*^9}, 3.745632643561481*^9, {3.7497738007004137`*^9, 
   3.749773802059569*^9}, {3.750372210358307*^9, 3.750372212243957*^9}, {
   3.750382595224131*^9, 3.750382598970265*^9}, {3.75040424149544*^9, 
   3.7504042463639107`*^9}, {3.750405176252364*^9, 3.7504051991888533`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"4d2787c8-ebaa-4e89-afa0-6370a6bc14eb"],

Cell[BoxData["3.037235`*^-23"], "Output",
 CellChangeTimes->{{3.745632054558484*^9, 3.745632132983678*^9}, 
   3.7456324764989147`*^9, {3.7456325513948936`*^9, 3.745632562682682*^9}, 
   3.745782357767934*^9, 3.745782413917177*^9, 3.745784487130649*^9, 
   3.7457853157345963`*^9, 3.745785521377857*^9, 3.745785579356694*^9, 
   3.74578567751667*^9, 3.7457859184416437`*^9, 3.74580401682865*^9, {
   3.745804074331867*^9, 3.745804092780149*^9}, 3.745805696491665*^9, 
   3.745805743694016*^9, 3.745805797444688*^9, 3.745806075020268*^9, 
   3.7458074697208767`*^9, 3.745807701666128*^9, 3.745866766537356*^9, 
   3.7458668633839912`*^9, 3.745866903818399*^9, 3.74586700294689*^9, 
   3.7458677077586393`*^9, 3.745868326677603*^9, 3.7458686727188*^9, 
   3.745870115419916*^9, 3.745871426049611*^9, 3.745872144622394*^9, 
   3.745874948922987*^9, 3.746320542836088*^9, 3.7463247506671953`*^9, 
   3.746325835354642*^9, 3.7464041768711987`*^9, 3.746405683986372*^9, 
   3.749763405348523*^9, {3.749773802505831*^9, 3.7497738127734737`*^9}, 
   3.7498441475843487`*^9, 3.7503722125613613`*^9, {3.7503826036584578`*^9, 
   3.7503826233222103`*^9}, {3.7503831897707787`*^9, 3.750383201481657*^9}, 
   3.750383335276867*^9, {3.750404243552568*^9, 3.750404246756954*^9}, 
   3.7504043549517307`*^9, 3.750404971186879*^9, 3.750405147390357*^9, {
   3.7504051784366007`*^9, 3.750405199482213*^9}, 3.750407486732295*^9, 
   3.750407862852325*^9, 3.75044950570198*^9, {3.750449793241493*^9, 
   3.750449809069069*^9}, 3.7504498710908537`*^9, 3.750450201587223*^9, 
   3.752393517286973*^9, {3.7523960108123627`*^9, 3.752396030755041*^9}, 
   3.7523960623411293`*^9, 3.752398541588719*^9, 3.752398584533677*^9},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->"Out[26]=",ExpressionUUID->"35299494-0c32-4c38-8c14-aa03c3fd5abd"]
}, Open  ]],

Cell[TextData[{
 "For our device we use ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Mu]", 
     RowBox[{"1", "g"}]], "=", 
    RowBox[{"9.78", "*", 
     SuperscriptBox["10", 
      RowBox[{"-", "26"}]], " ", 
     RowBox[{"J", "/", "T"}]}]}], TraditionalForm]],ExpressionUUID->
  "6abfa142-7a77-4e61-8b7f-6813b54e36e0"],
 ". The field required for this is:"
}], "Text",
 CellChangeTimes->{{3.750404261922975*^9, 3.7504043033525047`*^9}, {
   3.750406928448904*^9, 3.750406936749722*^9}, 3.7504495400905113`*^9, {
   3.752398545774654*^9, 
   3.7523985558234587`*^9}},ExpressionUUID->"cfe482af-fc40-4431-8cca-\
f1d32fcc2285"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B0s", "[", 
  RowBox[{"[", 
   RowBox[{"First", "@", 
    RowBox[{"Nearest", "[", 
     RowBox[{
      RowBox[{"\[Mu]1g", "\[Rule]", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "\[Mu]1g", "]"}], "]"}]}], ",", 
      RowBox[{"9.78", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "26"}]]}]}], "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.750404341675768*^9, 3.750404403913794*^9}, {
  3.750404435684754*^9, 3.750404438647975*^9}, {3.7504044743798313`*^9, 
  3.750404615022023*^9}, {3.7504047015893497`*^9, 3.750404742571639*^9}, {
  3.7504069302970324`*^9, 3.75040695326381*^9}, {3.752398549580833*^9, 
  3.7523985502449217`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"34ff95ee-ab7d-4107-94ac-2532c09ac425"],

Cell[BoxData["0.021992836047112028`"], "Output",
 CellChangeTimes->{{3.750404371399675*^9, 3.750404404183202*^9}, 
   3.750404439081023*^9, {3.750404477475761*^9, 3.750404520701716*^9}, {
   3.7504045773411417`*^9, 3.750404615303776*^9}, {3.750404703227289*^9, 
   3.750404742895484*^9}, 3.750404971244246*^9, 3.750405147568397*^9, 
   3.750405202238307*^9, {3.75040693078484*^9, 3.750406953633966*^9}, 
   3.750407486758481*^9, 3.75040786288647*^9, 3.750449505731456*^9, {
   3.750449793261376*^9, 3.750449809088324*^9}, 3.750449871110981*^9, 
   3.750450201612131*^9, 3.7523935173140993`*^9, {3.7523960108517017`*^9, 
   3.752396030796356*^9}, 3.752396062387464*^9, 3.752398551085774*^9, 
   3.752398584615776*^9},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->"Out[27]=",ExpressionUUID->"63f769ea-76a1-4051-88b7-48757480f4d5"]
}, Open  ]],

Cell["20 mT is an experimentally feasible field.", "Text",
 CellChangeTimes->{{3.750404782509334*^9, 3.750404795867716*^9}, {
  3.750406956096468*^9, 3.7504069577263727`*^9}, {3.752398559201414*^9, 
  3.752398566837924*^9}},ExpressionUUID->"32dac323-ca3a-45da-9dee-\
f542622f9031"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Electric transition dipole moment ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["d", "g2"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c1e523fb-21f8-4153-a388-1eab162cf357"]
}], "Section",
 CellChangeTimes->{{3.7390750710764523`*^9, 3.739075078996674*^9}, {
  3.7504502800674877`*^9, 
  3.7504502841330433`*^9}},ExpressionUUID->"efdf77b1-48a1-4cbd-8111-\
e59f1f591e2b"],

Cell[TextData[{
 "In an unpulbished experiment by author R. Ahlefeldt, an oscillator strength \
of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1.1", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "7"}]]}], TraditionalForm]],ExpressionUUID->
  "71a95474-bf88-4fea-a45c-76dfc6d17c90"],
 " was been measured for Erbium doped in Europium chloride hexahydrate. As \
this host crystal is isomorphic it our sample, the oscillator strengths \
should be very similar. \nWe used the relation between transition dipole \
moment and oscillator strength given by R C Hilborn, American Jour. Phys. 50 \
982 (1982)."
}], "Text",
 CellChangeTimes->{{3.7456348265352097`*^9, 3.745634917288725*^9}, {
  3.745867412492757*^9, 3.7458674390805197`*^9}, {3.7523986437892227`*^9, 
  3.752398727700832*^9}, {3.752398766498539*^9, 3.752398848963958*^9}, {
  3.752399962300263*^9, 
  3.752400018514494*^9}},ExpressionUUID->"cbacd4b6-d2be-4f44-b0b0-\
1b31839d7403"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"g1", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"degeneracy", " ", "of", " ", "lower", " ", "level"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g2", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"degeneracy", " ", "of", " ", "upper", " ", "level"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{"1.1", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "7"}]]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"oscillator", " ", "strength"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"\[Omega]", "=", 
   RowBox[{"2", "\[Pi]", "*", "195.5", "*", 
    SuperscriptBox["10", "12"]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"optical", " ", "angular", " ", "frequency"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"dg2", "=", 
   RowBox[{
    SqrtBox[
     RowBox[{
      FractionBox["3", "2"], 
      FractionBox["g1", "g2"], 
      FractionBox[
       RowBox[{"\[HBar]", " ", 
        SuperscriptBox["e", "2"]}], 
       RowBox[{"\[Omega]", " ", "m"}]], "f"}]], "/.", 
    "constants"}]}]}]}], "Input",
 CellChangeTimes->{{3.739131292530526*^9, 3.739131320197668*^9}, {
  3.739131403437743*^9, 3.739131432823813*^9}, {3.7391315356391277`*^9, 
  3.7391315401743193`*^9}, {3.7391316880201*^9, 3.7391317204318533`*^9}, {
  3.739131759847807*^9, 3.739131822375079*^9}, {3.739133145013352*^9, 
  3.739133149804037*^9}, {3.745634773256052*^9, 3.745634816500922*^9}, {
  3.745634923323536*^9, 3.7456349637531013`*^9}, {3.745635018078788*^9, 
  3.745635029522545*^9}, {3.745702112900342*^9, 3.7457021139803333`*^9}, {
  3.750404999993175*^9, 3.750405007262547*^9}, {3.750405207187541*^9, 
  3.7504052078636007`*^9}, {3.7504055562743053`*^9, 3.750405559425349*^9}, {
  3.75239885588669*^9, 3.752398894367058*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"f8f10179-a4ee-47b7-9628-269a37f31290"],

Cell[BoxData["1.9977521161248577`*^-32"], "Output",
 CellChangeTimes->{
  3.739145838364376*^9, 3.745610800039236*^9, 3.74562342746352*^9, {
   3.745623811361765*^9, 3.745623844643571*^9}, 3.7456239593468313`*^9, 
   3.745624000830112*^9, {3.745624039112257*^9, 3.745624119247314*^9}, 
   3.745624185110153*^9, {3.745634598976966*^9, 3.745634599784634*^9}, {
   3.745634804524867*^9, 3.745634818615335*^9}, 3.7456349596009417`*^9, {
   3.745635026328776*^9, 3.745635080929408*^9}, 3.745702114265492*^9, 
   3.745713423130097*^9, 3.745782357915716*^9, 3.745782414064725*^9, 
   3.745784487265922*^9, 3.745785315872129*^9, 3.745785521532988*^9, 
   3.7457855794926662`*^9, 3.745785677654871*^9, 3.745785918579994*^9, 
   3.7458040169729557`*^9, {3.745804074482807*^9, 3.7458040929254723`*^9}, 
   3.7458056966488457`*^9, 3.745805743851001*^9, 3.745805797603051*^9, 
   3.745806075177568*^9, 3.745807469887291*^9, 3.745807701823792*^9, 
   3.745866766700766*^9, 3.745866863542748*^9, 3.7458669039756403`*^9, 
   3.745867003109071*^9, 3.7458677093471823`*^9, 3.745868326890634*^9, 
   3.745868672925132*^9, 3.7458697298524427`*^9, 3.7458701156248693`*^9, 
   3.74587142625187*^9, 3.745872144777392*^9, 3.7458749490736732`*^9, 
   3.7463205429807053`*^9, 3.746324750799621*^9, 3.746325835489217*^9, 
   3.746404177008233*^9, 3.746405684125132*^9, 3.749763405587861*^9, 
   3.749773813009822*^9, 3.749844147864546*^9, 3.7504052081992407`*^9, 
   3.750405559733588*^9, 3.750407486787813*^9, 3.750407862941249*^9, 
   3.750449505773786*^9, {3.7504497932826653`*^9, 3.750449809108471*^9}, 
   3.750449871128965*^9, 3.75045020163583*^9, 3.75239351734289*^9, {
   3.752396010858651*^9, 3.752396030842082*^9}, 3.752396062432193*^9, 
   3.752398584752818*^9, 3.7523988501060457`*^9, 3.752398895579212*^9},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->"Out[67]=",ExpressionUUID->"dcaad373-5024-45b3-bb05-8f4af468c055"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Rabi frequency ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[CapitalOmega]", "0"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "77f32138-29f3-429a-a72e-2c665872199f"]
}], "Section",
 CellChangeTimes->{{3.7390750710764523`*^9, 3.739075078996674*^9}, {
  3.739127085043983*^9, 3.739127085556012*^9}, {3.739144592843973*^9, 
  3.739144597708128*^9}, {3.750450286491611*^9, 
  3.750450294085112*^9}},ExpressionUUID->"0b4fc87a-3b3c-428a-b33e-\
511006b2e3ed"],

Cell["\<\
The maximum Rabi frequency is determined by the highest electric field \
strength in the cavity. This depends on the input power, beam cross-sectional \
area, refractive index,  the transition dipole moment and the finesse of the \
cavity.
Here we use basic relations between cavity reflectance, finesse and quality \
to calculate the resonant enhancement of the electric field strength inside a \
cavity. 
Relationships used are collated in N Ismail, C C Kores, D Geskus, and M \
Pollnau, Opt. Express 24, 16366-16389 (2016).\
\>", "Text",
 CellChangeTimes->{{3.745705215681849*^9, 3.745705218634554*^9}, {
   3.745707723631543*^9, 3.745707728744752*^9}, {3.7457228741955767`*^9, 
   3.745722877387806*^9}, {3.745867622160006*^9, 3.745867630529072*^9}, 
   3.746414564607396*^9, {3.75044973435644*^9, 3.7504497778836517`*^9}, {
   3.75240022874793*^9, 
   3.752400568246232*^9}},ExpressionUUID->"e083dbf7-bcf4-4883-9215-\
b84d227a8c28"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "R", ",", "F", ",", "FSR", ",", "FWHM", ",", "\[Tau]", ",", "f0", ",", 
   "Qo"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"enhancement", "=", 
    FractionBox["1", 
     RowBox[{"(", 
      RowBox[{"1", "-", "R"}], ")"}]]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"R", " ", "is", " ", "reflectance"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R", "=", 
   RowBox[{"Exp", "[", 
    FractionBox[
     RowBox[{"-", "\[Pi]"}], "Finesse"], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Finesse", "=", 
   FractionBox["FSR", "FWHM"]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"FSR", " ", "=", " ", 
     RowBox[{"free", " ", "spectral", " ", "range"}]}], ",", " ", 
    RowBox[{"FWHM", " ", "=", " ", 
     RowBox[{
     "full", " ", "width", " ", "at", " ", "half", " ", "maximum"}]}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FWHM", "=", 
   FractionBox["1", 
    RowBox[{"\[Pi]", " ", "\[Tau]"}]]}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "\[Tau]", " ", "is", " ", "decay", " ", "time", " ", "of", " ", "the", " ",
     "electric", " ", "field"}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fo", "=", 
   RowBox[{"195.5", "*", 
    SuperscriptBox["10", "12"]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"fo", " ", "is", " ", "optical", " ", "frequency"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"\[Tau]", "=", 
   FractionBox[
    RowBox[{" ", "Qo"}], 
    RowBox[{"\[Pi]", " ", "fo"}]]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"Qo", " ", "is", " ", "optical", " ", "quality"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"L", "=", 
   RowBox[{"3.0", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "2"}]]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"L", " ", "is", " ", "length", " ", "of", " ", "cavity"}], ",", 
    " ", 
    RowBox[{
     RowBox[{"3", "cm"}], " ", "=", " ", 
     RowBox[{"5", "GHz", " ", "FSR"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FSR", "=", 
   RowBox[{
    FractionBox["c", 
     RowBox[{"2", " ", "L"}]], " ", "/.", "constants"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"LogLogPlot", "[", 
  RowBox[{"enhancement", ",", 
   RowBox[{"{", 
    RowBox[{"Qo", ",", "1000", ",", 
     RowBox[{"6", "*", 
      SuperscriptBox["10", "7"]}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(Q\), \(o\)]\)\>\"", ",", 
      "\"\<Field enhancement factor\>\""}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.74570522150019*^9, 3.745705311450972*^9}, {
   3.7457056227973127`*^9, 3.745705645948696*^9}, {3.745705686381383*^9, 
   3.745705792198498*^9}, {3.745705835792458*^9, 3.7457058445590153`*^9}, {
   3.745707746883877*^9, 3.7457078009853897`*^9}, 3.7457090467387323`*^9, {
   3.745709497890751*^9, 3.745709526139739*^9}, {3.7457095721302958`*^9, 
   3.74570966098752*^9}, {3.7457099389532957`*^9, 3.7457104279549723`*^9}, {
   3.745710463663885*^9, 3.745710503742919*^9}, {3.74571053947335*^9, 
   3.745710559814942*^9}, {3.7457111098997593`*^9, 3.745711143241659*^9}, {
   3.745711329908411*^9, 3.745711489861226*^9}, {3.745713201240902*^9, 
   3.745713243846807*^9}, 3.7457133425547733`*^9, {3.745713378790868*^9, 
   3.745713379018697*^9}, {3.7457199292645283`*^9, 3.745719938320993*^9}, {
   3.745784420608039*^9, 3.7457844299774237`*^9}, {3.745867635563964*^9, 
   3.745867687713056*^9}, {3.745867719481967*^9, 3.745867765979395*^9}, {
   3.7458700062872133`*^9, 3.745870017317851*^9}, {3.746414560803355*^9, 
   3.746414562026129*^9}, {3.746414884748736*^9, 3.746414906092566*^9}, {
   3.7498377877463427`*^9, 3.749837791654126*^9}, {3.7504052275704107`*^9, 
   3.750405275872998*^9}, {3.750449859962284*^9, 3.750449862009454*^9}, {
   3.752400578113875*^9, 
   3.752400592504387*^9}},ExpressionUUID->"b2444423-1eaa-46a0-a854-\
c405e4230cee"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFl3k8VP/3x2VJGyFEkbl3ZhBlT7Z73ydJkYSkHSEtIrtQKZHsa0ipSJHK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       "]]},
     Annotation[#, "Charting`Private`Tag$3826#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(o\\)]\\)\"", TraditionalForm], 
    FormBox["\"Field enhancement factor\"", TraditionalForm]},
  AxesOrigin->{6.907755503514787, 0},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {16.11809565095832, 
       FormBox[
        TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.85366542803745, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.987196820661973, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.104979856318357, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.903487552536127, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.308952660644293`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.596634733096073`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.819778284410283`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.002099841204238`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.156250521031495`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.289781913656018`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.407564949312402`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {12.206072645530174`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {12.611537753638338`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {12.89921982609012, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.122363377404328`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.304684934198283`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.458835614025542`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.592367006650065`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.710150042306449`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {14.508657738524219`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {14.914122846632385`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {15.201804919084164`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {15.424948470398375`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {15.60727002719233, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {15.761420707019587`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {15.89495209964411, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {16.012735135300492`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {16.811242831518264`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {17.216707939626428`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {17.50439001207821, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {17.72753356339242, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {17.909855120186375`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {18.064005800013632`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {18.197537192638155`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {18.31532022829454, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {18.420680743952367`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {19.11382792451231, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {19.519293032620475`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox["500", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.313220387090301, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.824046010856292, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{
  3.7457844305325336`*^9, 3.745784487357617*^9, 3.745785315964238*^9, 
   3.745785521622835*^9, 3.745785579607952*^9, 3.745785677743722*^9, 
   3.745785918672103*^9, {3.7457924563952503`*^9, 3.745792477264008*^9}, 
   3.7458040171230707`*^9, {3.745804074611197*^9, 3.7458040930262623`*^9}, 
   3.7458056967538567`*^9, 3.74580574394844*^9, 3.74580579772003*^9, 
   3.745806075279787*^9, {3.745807469995407*^9, 3.7458074959255743`*^9}, 
   3.7458077019222803`*^9, 3.74586676680479*^9, 3.7458668636474867`*^9, 
   3.745866904076908*^9, 3.745867003231512*^9, 3.745867044537809*^9, {
   3.7458677374838343`*^9, 3.745867766734716*^9}, 3.74586832700014*^9, 
   3.745868673032682*^9, 3.7458697319267387`*^9, {3.745870008916975*^9, 
   3.745870018101474*^9}, 3.745870115724593*^9, 3.745871426345776*^9, {
   3.745872005931554*^9, 3.745872012150869*^9}, 3.745872144873399*^9, 
   3.7458749491667*^9, {3.746320543074828*^9, 3.746320551190653*^9}, 
   3.746324750893059*^9, 3.746325835587563*^9, 3.7464041770944843`*^9, 
   3.746405684226678*^9, {3.7464145628580923`*^9, 3.746414577427123*^9}, {
   3.746414885414393*^9, 3.746414906245653*^9}, 3.749763405721053*^9, 
   3.749773813215892*^9, 3.74983772979116*^9, 3.7498377607811327`*^9, 
   3.749837792113181*^9, 3.749844147955752*^9, 3.7504048167685966`*^9, {
   3.7504052227940197`*^9, 3.750405276132494*^9}, 3.750407486859351*^9, 
   3.750407863035734*^9, 3.7504495058397903`*^9, 3.750449727313508*^9, {
   3.750449793318692*^9, 3.750449809143177*^9}, {3.750449849312986*^9, 
   3.750449876385647*^9}, 3.7504502016872177`*^9, 3.752393517427915*^9, {
   3.7523960109312277`*^9, 3.752396030993788*^9}, 3.7523960641405687`*^9, 
   3.752398584964328*^9, 3.752400570531201*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"438769af-6827-4336-9b10-302b05a1f223"]
}, Open  ]],

Cell[TextData[{
 "The field enhancement factor for a Fabry Perot cavity with a  quality of  \
",
 Cell[BoxData[
  FormBox[
   RowBox[{"9.7", "*", 
    SuperscriptBox["10", "7"]}], TraditionalForm]],ExpressionUUID->
  "37ffa686-432b-4c98-a412-69a354daec2e"],
 " is:"
}], "Text",
 CellChangeTimes->{{3.7504048329725533`*^9, 3.7504048664905*^9}, {
  3.7504081010825567`*^9, 3.750408102430812*^9}, {3.752400611637619*^9, 
  3.75240065487008*^9}},ExpressionUUID->"cca6177d-6760-4362-aad1-\
d972fb4a1977"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"enhancement", "/.", 
  RowBox[{"Qo", "\[Rule]", " ", 
   RowBox[{"9.7", "*", 
    SuperscriptBox["10", "7"]}]}]}]], "Input",
 CellChangeTimes->{{3.746414638669347*^9, 3.7464146439211273`*^9}, {
  3.746414824066278*^9, 3.7464148304183702`*^9}, {3.7498377986913958`*^9, 
  3.749837806276125*^9}, {3.75040810419598*^9, 3.750408105958315*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"b65d0e49-e6e3-4d96-8929-b36121445f31"],

Cell[BoxData["790.1691326350102`"], "Output",
 CellChangeTimes->{
  3.746414581952504*^9, {3.746414639070754*^9, 3.74641464519125*^9}, {
   3.746414824608926*^9, 3.746414830735881*^9}, 3.749763405751172*^9, 
   3.749773813287365*^9, {3.749837800555344*^9, 3.749837807191905*^9}, 
   3.7498441479842443`*^9, 3.7504052892451887`*^9, 3.750407487000705*^9, 
   3.750407863162373*^9, 3.750408106299489*^9, 3.750449505915264*^9, {
   3.750449793437001*^9, 3.7504498092627897`*^9}, {3.7504498712753477`*^9, 
   3.750449878138953*^9}, 3.750450202726194*^9, 3.752393517536139*^9, {
   3.752396011034604*^9, 3.752396031209959*^9}, 3.752396064347952*^9, 
   3.752398585404367*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"05140328-11de-4cba-8bf4-ea2e109956b8"]
}, Open  ]],

Cell[TextData[{
 "We can now calculate the maximum Rabi frequency, which is given by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalOmega]", "=", 
    FractionBox[
     RowBox[{
      SubscriptBox["d", "12"], "E"}], "\[HBar]"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "aa0f25a4-1f30-4461-8298-a87cd6a663f8"],
 " where ",
 Cell[BoxData[
  FormBox["E", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "44df7c26-c791-4210-ab6a-5255611fab88"],
 " is the maximum electric field in the sample. Assuming a maximum laser \
power of 1 um and a beam width of 27 um (obtained from the cavity modeling). \
"
}], "Text",
 CellChangeTimes->{{3.745870040675724*^9, 3.7458700588332367`*^9}, {
  3.750405390747005*^9, 3.7504054921579*^9}, {3.7524006668470984`*^9, 
  3.7524007197228613`*^9}, {3.752400776329734*^9, 3.752400781576215*^9}, {
  3.752400848555586*^9, 
  3.752400896783115*^9}},ExpressionUUID->"c38b1d6f-9caf-4dd2-bf75-\
ca778653cfa7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E0", "=", 
   SqrtBox[
    FractionBox[
     RowBox[{"2", "P"}], 
     RowBox[{"c", " ", "\[Epsilon]0", " ", "n", " ", "A"}]]]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"P", " ", "is", " ", "laser", " ", "power"}], ",", " ", 
    RowBox[{
    "n", " ", "is", " ", "refractive", " ", "index", " ", "and", " ", "A", 
     " ", "is", " ", "beam", " ", "area"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"\[CapitalOmega]", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"d12", " ", "E0", "*", "enhancement"}], "\[HBar]"], "/.", 
     "constants"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P", "\[Rule]", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}], ",", 
      RowBox[{"A", "\[Rule]", " ", 
       RowBox[{"\[Pi]", "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"27", "*", 
           SuperscriptBox["10", 
            RowBox[{"-", "6"}]]}], ")"}], "2"]}]}], ",", 
      RowBox[{"n", "\[Rule]", "1.58"}], ",", 
      RowBox[{"Qo", "\[Rule]", " ", 
       RowBox[{"9.7", "*", 
        SuperscriptBox["10", "7"]}]}], ",", 
      RowBox[{"d12", "\[Rule]", 
       RowBox[{"2", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "32"}]]}]}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.739144600907037*^9, 3.739144822845549*^9}, 
   3.739144858070217*^9, {3.7391449963345623`*^9, 3.739145003270652*^9}, {
   3.7391451869369497`*^9, 3.739145212463562*^9}, {3.739145494392682*^9, 
   3.739145524112832*^9}, {3.739145607841736*^9, 3.739145608321391*^9}, {
   3.739146110053439*^9, 3.7391461172271357`*^9}, {3.745713039280457*^9, 
   3.74571312588011*^9}, {3.74571316711266*^9, 3.7457132138970127`*^9}, {
   3.745713398146103*^9, 3.7457134272336407`*^9}, {3.745716705447191*^9, 
   3.74571670688713*^9}, {3.74586780081213*^9, 3.745867852242517*^9}, 
   3.74587006955856*^9, 3.7458701117201157`*^9, {3.750404878779128*^9, 
   3.750404882384172*^9}, {3.750405294976428*^9, 3.7504053707920523`*^9}, {
   3.75040680933066*^9, 3.7504068340283203`*^9}, {3.7504081153210993`*^9, 
   3.750408115925716*^9}, {3.7524007271544857`*^9, 3.7524007373800097`*^9}, {
   3.752400813316286*^9, 3.752400838542798*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"45c06fe5-f5ba-4341-b651-ee5a73a7f8db"],

Cell[BoxData["6.835902510246204`*^7"], "Output",
 CellChangeTimes->{
  3.7504048826600647`*^9, {3.750405292875643*^9, 3.750405296010029*^9}, {
   3.7504053445033484`*^9, 3.7504053711144667`*^9}, {3.75040681015775*^9, 
   3.750406834396682*^9}, 3.750407487032194*^9, 3.750407863187426*^9, 
   3.750408116332301*^9, 3.750449505942099*^9, {3.75044979345866*^9, 
   3.750449809283309*^9}, {3.750449871297895*^9, 3.750449890817996*^9}, 
   3.750450202869574*^9, 3.752393517568288*^9, {3.75239601108176*^9, 
   3.752396031248501*^9}, 3.7523960643898478`*^9, 3.75239858549866*^9, 
   3.752400900681547*^9},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->"Out[78]=",ExpressionUUID->"617dc91c-bb70-41a6-b61c-45f0b2919c88"]
}, Open  ]],

Cell["So a 68 MHz Rabi frequency is possible", "Text",
 CellChangeTimes->{{3.750405379954414*^9, 3.75040538848247*^9}, {
  3.75044990918993*^9, 
  3.750449910091855*^9}},ExpressionUUID->"6564b3ee-c9b2-4a99-a8f1-\
b04dee3d28d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Cavity coupling ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["G", "\[Mu]"], ",", " ", 
     SubscriptBox["G", 
      RowBox[{"o", ",", "\[CapitalOmega]"}]]}], ")"}], TraditionalForm]],
  ExpressionUUID->"aa48222c-d795-4ce7-b6ce-febb88a860ee"]
}], "Section",
 CellChangeTimes->{{3.746405725581911*^9, 3.746405728509244*^9}, {
  3.74742670178434*^9, 3.747426704896069*^9}, {3.75045030045959*^9, 
  3.750450316509082*^9}},ExpressionUUID->"6c28cc92-1958-4cef-b2ce-\
4566d27f6f89"],

Cell[TextData[{
 "Here we calculate the maximum coupling strength of the Kittel mode to the \
microwave ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["G", "\[Mu]"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "cc94437f-e079-4a22-acca-7015b191660a"],
 " and optical ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["G", 
     RowBox[{"o", ",", "\[CapitalOmega]"}]], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b5aa48e1-8f6f-4a41-9f47-e8400eb9a9b1"],
 " cavities, given by Equations 11 & 12 in the text. As described in the \
text, values lower then the maximum are used to ensure an adiabatic regime. \n\
We take the most extreme but physically realistic values calculated above, \
and use the cavity mode volumes and filling factors calculated from the \
cavity models."
}], "Text",
 CellChangeTimes->{{3.750449992100223*^9, 3.750450121756832*^9}, {
  3.752401027183846*^9, 3.752401103646276*^9}, {3.7524011491317883`*^9, 
  3.75240119819711*^9}, {3.752401247671485*^9, 
  3.752401369232328*^9}},ExpressionUUID->"a54eb936-a9aa-4a20-8b3a-\
b9673e1115b1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "dg2", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"extremeparameters", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vc", "\[Rule]", " ", 
      FractionBox[
       RowBox[{"4", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "*", 
           SuperscriptBox["10", 
            RowBox[{"-", "3"}]]}], ")"}], "3"]}], "3"]}], ",", 
     RowBox[{"\[Omega]\[Mu]", "\[Rule]", 
      RowBox[{"2", "\[Pi]", "*", "5", "*", 
       SuperscriptBox["10", "9"]}]}], ",", 
     RowBox[{"\[Omega]o", "\[Rule]", 
      RowBox[{"2", "\[Pi]", "*", "195", "*", 
       SuperscriptBox["10", "12"]}]}], ",", 
     RowBox[{"\[Rho]", "\[Rule]", 
      RowBox[{"4", "*", 
       SuperscriptBox["10", "27"]}]}], ",", 
     RowBox[{"\[Mu]g1", "\[Rule]", " ", 
      RowBox[{"3", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "23"}]]}]}], ",", 
     RowBox[{"dg2", "\[Rule]", " ", 
      RowBox[{"2", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "32"}]]}]}], ",", 
     RowBox[{"V\[Mu]", "\[Rule]", " ", 
      RowBox[{"2.9", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "7"}]]}]}], ",", 
     RowBox[{"Vo", "\[Rule]", " ", 
      RowBox[{"2.9", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "11"}]]}]}], ",", 
     RowBox[{"F", "\[Rule]", " ", 
      RowBox[{"4.7", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "4"}]]}]}], ",", 
     RowBox[{"\[CapitalOmega]0", "\[Rule]", " ", 
      RowBox[{"68", "*", 
       SuperscriptBox["10", "6"]}]}], ",", 
     RowBox[{"\[Delta]o", "\[Rule]", " ", 
      RowBox[{"6.2", "*", 
       SuperscriptBox["10", "9"]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g\[Mu]", "=", 
   RowBox[{
    SqrtBox[
     FractionBox[
      RowBox[{"\[Omega]\[Mu]", " ", "\[Mu]0"}], 
      RowBox[{"2", " ", "\[HBar]", "  ", "V\[Mu]"}]]], "\[Mu]g1"}]}], "  ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"go", "=", 
   RowBox[{
    SqrtBox[
     FractionBox["\[Omega]o", 
      RowBox[{"2", " ", "\[HBar]", " ", "\[Epsilon]0", " ", "Vo"}]]], 
    "dg2"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G\[Mu]", "=", 
   RowBox[{
    SqrtBox[
     RowBox[{" ", 
      RowBox[{"\[Rho]", " ", "Vc"}]}]], 
    SqrtBox[
     FractionBox[
      RowBox[{"\[Omega]\[Mu]", " ", "\[Mu]0"}], 
      RowBox[{"2", " ", "\[HBar]", "  ", "V\[Mu]"}]]], "\[Mu]g1"}]}], "  ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Go", "=", 
   RowBox[{
    SqrtBox[
     RowBox[{"\[Rho]", " ", "Vc"}]], 
    SqrtBox[
     FractionBox["\[Omega]o", 
      RowBox[{"2", " ", "\[HBar]", " ", "\[Epsilon]0", " ", "Vo"}]]], 
    FractionBox[
     RowBox[{"dg2", " ", "\[CapitalOmega]0", " "}], "\[Delta]o"], "F"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G\[Mu]", "/.", "extremeparameters"}], "/.", 
  "constants"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Go", "/.", "extremeparameters"}], "/.", "constants"}]}], "Input",
 CellChangeTimes->{{3.747426731825728*^9, 3.747426797937154*^9}, {
   3.747426837409108*^9, 3.74742702987486*^9}, {3.747427076434842*^9, 
   3.7474272107080307`*^9}, {3.7474272593719893`*^9, 3.747427262674403*^9}, {
   3.747427342477243*^9, 3.7474274298768044`*^9}, {3.747427472732395*^9, 
   3.747427486829487*^9}, 3.7474275197742567`*^9, {3.747427964125072*^9, 
   3.747427971910864*^9}, {3.7474280028564587`*^9, 3.7474280107590218`*^9}, {
   3.747428339026512*^9, 3.747428351816674*^9}, {3.74742843586686*^9, 
   3.747428521279334*^9}, {3.747428680472247*^9, 3.747428719576407*^9}, {
   3.74742943616625*^9, 3.747429480499967*^9}, {3.7474295320560827`*^9, 
   3.7474295368092318`*^9}, {3.747429603463997*^9, 3.7474296106305847`*^9}, {
   3.747432667804142*^9, 3.7474326891060333`*^9}, {3.747434516907063*^9, 
   3.7474345179706917`*^9}, {3.747511778802587*^9, 3.747511891786427*^9}, {
   3.747511955042102*^9, 3.747511957441189*^9}, {3.747512078851872*^9, 
   3.747512126073278*^9}, {3.747514365722868*^9, 3.74751437899126*^9}, {
   3.747514774436832*^9, 3.747514794066131*^9}, {3.747514967421296*^9, 
   3.7475149860664387`*^9}, {3.7475150569738293`*^9, 3.747515079386716*^9}, {
   3.747515150117388*^9, 3.747515239132296*^9}, {3.747515285373968*^9, 
   3.747515285460351*^9}, {3.747515339358039*^9, 3.747515348573962*^9}, {
   3.747515443734454*^9, 3.747515500215065*^9}, {3.74915573462215*^9, 
   3.7491557463062363`*^9}, {3.749240317731881*^9, 3.74924040942949*^9}, {
   3.7492405113039637`*^9, 3.749240531945224*^9}, {3.7492417544059877`*^9, 
   3.749241798033984*^9}, 3.749243091266107*^9, {3.749324401232706*^9, 
   3.749324423477044*^9}, {3.749324606632475*^9, 3.749324607516303*^9}, {
   3.749416555158724*^9, 3.749416567290608*^9}, {3.749416657681429*^9, 
   3.7494166587960157`*^9}, {3.749494064088985*^9, 3.7494940650617037`*^9}, {
   3.7494941943190527`*^9, 3.749494216773884*^9}, {3.749494250655183*^9, 
   3.749494263166802*^9}, {3.749494305374748*^9, 3.7494943217026443`*^9}, {
   3.749494430719816*^9, 3.7494945109193983`*^9}, {3.7494948222107897`*^9, 
   3.74949489557864*^9}, {3.749494960252305*^9, 3.749494998459414*^9}, {
   3.749495047653397*^9, 3.749495073891921*^9}, {3.749495126037537*^9, 
   3.7494951604764423`*^9}, {3.7494952295983047`*^9, 
   3.7494952375569267`*^9}, {3.7497633159554873`*^9, 
   3.7497633844172497`*^9}, {3.749773060223832*^9, 3.749773061833817*^9}, {
   3.749773199575205*^9, 3.749773232906295*^9}, {3.7497732647325897`*^9, 
   3.749773291188785*^9}, {3.7503822268405647`*^9, 3.750382242973083*^9}, {
   3.7503822994972754`*^9, 3.7503823549746304`*^9}, {3.7503826732150097`*^9, 
   3.750382709322784*^9}, {3.750383085834675*^9, 3.750383154096509*^9}, {
   3.75038330150594*^9, 3.750383307791093*^9}, {3.750383638359418*^9, 
   3.7503836554651613`*^9}, {3.750385817426971*^9, 3.750385825615589*^9}, {
   3.750388506771716*^9, 3.750388525240614*^9}, {3.7503894119806137`*^9, 
   3.7503894156687717`*^9}, {3.75038947965945*^9, 3.750389591288307*^9}, {
   3.750390016056649*^9, 3.7503900164376087`*^9}, {3.750390108097363*^9, 
   3.750390109974985*^9}, {3.750399948876533*^9, 3.7503999577248583`*^9}, {
   3.750400037661797*^9, 3.750400065499117*^9}, {3.7504001181423893`*^9, 
   3.750400118329279*^9}, {3.7504055007831907`*^9, 3.750405680321397*^9}, {
   3.750405716924053*^9, 3.750405845559053*^9}, {3.750405915750793*^9, 
   3.750405917011784*^9}, {3.750406091430938*^9, 3.75040609157489*^9}, {
   3.750406161113585*^9, 3.750406161381795*^9}, {3.750406209311623*^9, 
   3.7504062099523697`*^9}, {3.7504062664432373`*^9, 
   3.7504062942415648`*^9}, {3.750406326213135*^9, 3.750406335131218*^9}, {
   3.750406728016672*^9, 3.750406729742934*^9}, {3.750406819211248*^9, 
   3.750406847025221*^9}, {3.750408168012741*^9, 3.75040816891926*^9}, {
   3.750449926633444*^9, 3.750449926893901*^9}, 3.750449988114418*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"994afbdd-14bc-466b-aa51-7d6ba2651a9d"],

Cell[BoxData["3.119792035413307`*^9"], "Output",
 CellChangeTimes->{{3.7504001067858677`*^9, 3.750400120776272*^9}, {
   3.750405577658299*^9, 3.750405580977507*^9}, 3.750405756369212*^9, {
   3.750405791131165*^9, 3.750405797343713*^9}, {3.750405878782518*^9, 
   3.750405885360532*^9}, 3.7504059174180193`*^9, {3.7504061561287613`*^9, 
   3.7504061618491096`*^9}, {3.750406196701148*^9, 3.750406210207312*^9}, {
   3.750406288207559*^9, 3.750406299599671*^9}, 3.750406336061615*^9, 
   3.750406377871376*^9, 3.75040673388684*^9, 3.7504067749857607`*^9, {
   3.7504068222868757`*^9, 3.7504068473859043`*^9}, 3.750407487064782*^9, 
   3.750407863221686*^9, 3.750408169937107*^9, 3.750449505971402*^9, {
   3.750449793480968*^9, 3.750449809304776*^9}, 3.750449871318757*^9, 
   3.750449930048706*^9, 3.7504499635385*^9, 3.750450123962242*^9, 
   3.750450202895357*^9, 3.7523935176066847`*^9, {3.752396011137225*^9, 
   3.752396031288785*^9}, 3.7523960644407988`*^9, 3.7523985856037283`*^9},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->"Out[52]=",ExpressionUUID->"5876b9c0-07f2-405d-9da5-454c60ebbd12"],

Cell[BoxData["6.347563874267779`*^7"], "Output",
 CellChangeTimes->{{3.7504001067858677`*^9, 3.750400120776272*^9}, {
   3.750405577658299*^9, 3.750405580977507*^9}, 3.750405756369212*^9, {
   3.750405791131165*^9, 3.750405797343713*^9}, {3.750405878782518*^9, 
   3.750405885360532*^9}, 3.7504059174180193`*^9, {3.7504061561287613`*^9, 
   3.7504061618491096`*^9}, {3.750406196701148*^9, 3.750406210207312*^9}, {
   3.750406288207559*^9, 3.750406299599671*^9}, 3.750406336061615*^9, 
   3.750406377871376*^9, 3.75040673388684*^9, 3.7504067749857607`*^9, {
   3.7504068222868757`*^9, 3.7504068473859043`*^9}, 3.750407487064782*^9, 
   3.750407863221686*^9, 3.750408169937107*^9, 3.750449505971402*^9, {
   3.750449793480968*^9, 3.750449809304776*^9}, 3.750449871318757*^9, 
   3.750449930048706*^9, 3.7504499635385*^9, 3.750450123962242*^9, 
   3.750450202895357*^9, 3.7523935176066847`*^9, {3.752396011137225*^9, 
   3.752396031288785*^9}, 3.7523960644407988`*^9, 3.7523985856099253`*^9},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->"Out[53]=",ExpressionUUID->"0f752bb1-0563-4abe-8343-30c6e1fd0de2"]
}, Open  ]],

Cell[TextData[{
 "Therefore the maximum value of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "45c12014-1f32-4379-878a-d02790903b7a"],
 " is 3.1 GHz, and for  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", 
    RowBox[{"o", ",", "\[CapitalOmega]"}]], TraditionalForm]],ExpressionUUID->
  "b18ad7c3-a8c9-4462-b4b0-937ef9fa11dc"],
 " is 63 MHz. "
}], "Text",
 CellChangeTimes->{{3.752401585340414*^9, 3.752401626280451*^9}, {
  3.7524017271706333`*^9, 
  3.752401744923436*^9}},ExpressionUUID->"e0fe8ede-d4f4-45d3-a1a7-\
fdfde66c1406"],

Cell[TextData[{
 "As described in section IV the text, we propose using lesser values of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["G", "\[Mu]"], "=", "1"}], TraditionalForm]],ExpressionUUID->
  "a20e77af-be68-46dc-ba18-53144fb5a513"],
 "0 MHz and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", 
    RowBox[{"o", ",", "\[CapitalOmega]"}]], TraditionalForm]],ExpressionUUID->
  "86d662d0-0e59-4cf4-a341-e23f6ae20364"],
 " = 10 MHz. This is achieveable with the following values:"
}], "Text",
 CellChangeTimes->{{3.752401424195443*^9, 3.752401445365717*^9}, {
  3.7524016661412497`*^9, 
  3.752401761995798*^9}},ExpressionUUID->"093ff732-2539-43c3-8674-\
a0ac6ce5d7d6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Vc", "=", " ", 
    FractionBox[
     RowBox[{"4", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}], ")"}], "3"]}], "3"]}], ";", 
   RowBox[{"(*", 
    RowBox[{"2", " ", "mm", " ", "radius", " ", "crystal"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[Omega]\[Mu]", "=", 
    RowBox[{"2", "\[Pi]", "*", "5", "*", 
     SuperscriptBox["10", "9"]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"5", " ", "GHz", " ", "microwave", " ", "transition"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]o", "=", 
    RowBox[{"2", "\[Pi]", "*", "195", "*", 
     SuperscriptBox["10", 
      RowBox[{"12", " "}]]}]}], ";", 
   RowBox[{"(*", 
    RowBox[{"1550", " ", "nm", " ", "optical", " ", "transition"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[Rho]", "=", 
    RowBox[{"4", "*", 
     SuperscriptBox["10", "27"]}]}], " ", ";", 
   RowBox[{"(*", 
    RowBox[{
    "ion", " ", "concentration", " ", "in", " ", "erbium", " ", "chloride", 
     " ", "hexahydrate"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"\[Mu]g1", "=", " ", 
    RowBox[{"9.7", "*", 
     SuperscriptBox["10", 
      RowBox[{"-", "26"}]]}]}], ";", " ", 
   RowBox[{"(*", 
    RowBox[{
    "magnetic", " ", "transition", " ", "dipole", " ", "moment", " ", "that", 
     " ", "exists", " ", "for", " ", "a", " ", "22", " ", "mT", " ", "field", 
     " ", "applied", " ", "in", " ", "a", " ", "particular", " ", 
     "direction"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"dg2", "=", " ", 
    RowBox[{"2", "*", 
     SuperscriptBox["10", 
      RowBox[{"-", "32"}]]}]}], ";", " ", 
   RowBox[{"(*", 
    RowBox[{"optical", " ", "transition", " ", "dipole", " ", "moment"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"V\[Mu]", "=", " ", 
    RowBox[{"2.9", "*", 
     SuperscriptBox["10", 
      RowBox[{"-", "7"}]]}]}], ";", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"microwave", " ", "cavity", " ", "mode", " ", "volume"}], ",", 
     " ", 
     RowBox[{
     "obtained", " ", "from", " ", "modelling", " ", "proposed", " ", 
      "cavity", " ", "design"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Vo", "=", " ", 
    RowBox[{"2.9", "*", 
     SuperscriptBox["10", 
      RowBox[{"-", "11"}]]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"optical", " ", "caivty", " ", "mode", " ", "volume"}], ",", " ", 
    
    RowBox[{
    "obtained", " ", "from", " ", "modelling", " ", "proposed", " ", "cavity",
      " ", "design"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "=", " ", 
    RowBox[{"4.7", "*", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"cavity", " ", "filling", " ", "factor"}], ",", " ", 
    RowBox[{
    "obtained", " ", "from", " ", "modelling", " ", "proposed", " ", "cavity",
      " ", "design"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]0", "=", " ", 
    RowBox[{"21.5", "*", 
     SuperscriptBox["10", "6"]}]}], " ", ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"proposed", " ", "Rabi", " ", "frequency"}], ",", " ", 
    RowBox[{
    "which", " ", "only", " ", "requires", " ", "0.1", " ", "uW", " ", 
     "laser", " ", "power"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]o", "=", " ", 
    RowBox[{"12.4", "*", 
     SuperscriptBox["10", "9"]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"optical", " ", "detuning", " ", "to", " ", "use"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"G\[Mu]", "/.", "constants"}], "\[IndentingNewLine]", 
 RowBox[{"Go", "/.", "constants"}]}], "Input",
 CellChangeTimes->{{3.750406870287839*^9, 3.7504069128703823`*^9}, {
  3.750406989647066*^9, 3.750406990101685*^9}, {3.750407523469706*^9, 
  3.75040755121169*^9}, {3.752401765268323*^9, 3.752402005915065*^9}, {
  3.7524020573944387`*^9, 3.7524020918154697`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"a4e6ec61-857a-45ca-b435-332d96429f23"],

Cell[BoxData["1.008732758116969`*^7"], "Output",
 CellChangeTimes->{
  3.750406913374687*^9, 3.750406990492289*^9, 3.7504072662598257`*^9, {
   3.750407363917941*^9, 3.750407371132366*^9}, 3.75040748709521*^9, {
   3.750407523999118*^9, 3.750407551569821*^9}, 3.7504078633573647`*^9, 
   3.7504495059985943`*^9, {3.750449793504052*^9, 3.750449809326303*^9}, 
   3.750449871341662*^9, {3.7504499352642508`*^9, 3.750449965211494*^9}, 
   3.75045020293477*^9, 3.7523935176418953`*^9, {3.752396011179722*^9, 
   3.752396031330225*^9}, 3.752396064491696*^9, 3.75239858571104*^9, {
   3.752402085876511*^9, 3.752402092081543*^9}},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->"Out[94]=",ExpressionUUID->"b3e4993d-b5f7-4558-aaf8-766ce33f71d6"],

Cell[BoxData["1.003475171299686`*^7"], "Output",
 CellChangeTimes->{
  3.750406913374687*^9, 3.750406990492289*^9, 3.7504072662598257`*^9, {
   3.750407363917941*^9, 3.750407371132366*^9}, 3.75040748709521*^9, {
   3.750407523999118*^9, 3.750407551569821*^9}, 3.7504078633573647`*^9, 
   3.7504495059985943`*^9, {3.750449793504052*^9, 3.750449809326303*^9}, 
   3.750449871341662*^9, {3.7504499352642508`*^9, 3.750449965211494*^9}, 
   3.75045020293477*^9, 3.7523935176418953`*^9, {3.752396011179722*^9, 
   3.752396031330225*^9}, 3.752396064491696*^9, 3.75239858571104*^9, {
   3.752402085876511*^9, 3.752402092084464*^9}},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->"Out[95]=",ExpressionUUID->"4c754572-2a64-4861-912b-4bb35751f752"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Cavity Qualities ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["Q", "\[Mu]"], ",", 
     SubscriptBox["Q", "o"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4cc53f67-2a82-4478-b528-609449171f6d"]
}], "Section",
 CellChangeTimes->{{3.746405725581911*^9, 3.746405728509244*^9}, {
  3.74742670178434*^9, 3.747426704896069*^9}, {3.750407025734817*^9, 
  3.750407030926062*^9}, {3.750407964980638*^9, 3.750407966837143*^9}, {
  3.750450319731948*^9, 
  3.750450329677038*^9}},ExpressionUUID->"6b041369-7e5f-4197-8047-\
fb68033452b3"],

Cell["\<\
The impedance matching condition requires that the cavity decay rate, \
\[Kappa], is 2 MHz. We now  can calculate the necessary cavity quality \
factors for this.\
\>", "Text",
 CellChangeTimes->{{3.750450146923459*^9, 3.750450169686379*^9}, {
  3.752402121610222*^9, 
  3.7524021598703613`*^9}},ExpressionUUID->"a9cfe0fd-0d7e-440f-a24d-\
ecf1a78fcf41"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   RowBox[{"2.0", "*", 
    SuperscriptBox["10", "6"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Q\[Mu]", "=", 
  RowBox[{
   FractionBox["\[Omega]\[Mu]", 
    RowBox[{" ", 
     RowBox[{"\[Kappa]", " ", "2", " ", "\[Pi]"}]}]], "/.", 
   "realsiticparameters"}]}], "\[IndentingNewLine]", 
 RowBox[{"Qo", "=", 
  RowBox[{
   FractionBox["\[Omega]o", 
    RowBox[{" ", 
     RowBox[{"\[Kappa]", " ", "2", " ", "\[Pi]"}]}]], "/.", 
   "realsiticparameters"}]}]}], "Input",
 CellChangeTimes->{{3.7504070383400297`*^9, 3.7504072035714684`*^9}, {
  3.750407290563863*^9, 3.750407462890951*^9}, {3.750407497337335*^9, 
  3.750407507733156*^9}, {3.750407970283312*^9, 3.750408068165306*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"7ee131b2-0f09-46ad-897d-2660b1c9286e"],

Cell[BoxData["2500.`"], "Output",
 CellChangeTimes->{{3.750407083648212*^9, 3.750407110926031*^9}, {
   3.7504071516775923`*^9, 3.750407204031103*^9}, {3.750407269006311*^9, 
   3.750407552964497*^9}, 3.750407863387549*^9, {3.750407975715806*^9, 
   3.7504080684637213`*^9}, 3.750449506025763*^9, {3.7504497935261717`*^9, 
   3.75044980934797*^9}, 3.750449871363945*^9, 3.7504502029609127`*^9, 
   3.752393517680633*^9, {3.752396011221155*^9, 3.752396031370137*^9}, 
   3.752396064534645*^9, 3.752398585777287*^9, 3.752402161917232*^9},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->"Out[97]=",ExpressionUUID->"7a2947b0-fa61-4c55-afc8-4983da611fd8"],

Cell[BoxData["9.750000000000001`*^7"], "Output",
 CellChangeTimes->{{3.750407083648212*^9, 3.750407110926031*^9}, {
   3.7504071516775923`*^9, 3.750407204031103*^9}, {3.750407269006311*^9, 
   3.750407552964497*^9}, 3.750407863387549*^9, {3.750407975715806*^9, 
   3.7504080684637213`*^9}, 3.750449506025763*^9, {3.7504497935261717`*^9, 
   3.75044980934797*^9}, 3.750449871363945*^9, 3.7504502029609127`*^9, 
   3.752393517680633*^9, {3.752396011221155*^9, 3.752396031370137*^9}, 
   3.752396064534645*^9, 3.752398585777287*^9, 3.752402161919838*^9},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->"Out[98]=",ExpressionUUID->"14b549d7-6dba-41f3-b64c-9eebf5446004"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1299, 713},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 309, 5, 68, "Section",ExpressionUUID->"e03910cc-5185-4067-bd4b-42d6d664bea3"],
Cell[892, 29, 185, 3, 35, "Text",ExpressionUUID->"b633f255-a8d4-458d-a4bf-962cfd00a862"],
Cell[1080, 34, 1916, 47, 62, "Input",ExpressionUUID->"f365d56e-948f-45d1-9677-a2195b92bea0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3033, 86, 404, 11, 72, "Section",ExpressionUUID->"ce5fcff3-dfde-490b-be78-192dcb82dc69"],
Cell[3440, 99, 3769, 89, 280, "Text",ExpressionUUID->"d3a5c2a0-8df5-4db4-b082-c655b6edb6de"],
Cell[7212, 190, 536, 11, 58, "Text",ExpressionUUID->"6af3aa66-995f-4786-b345-ad44b98fe6ee"],
Cell[7751, 203, 2862, 60, 150, "Input",ExpressionUUID->"6b397d62-8bea-4892-9226-2a26713739a1"],
Cell[10616, 265, 1744, 40, 83, "Text",ExpressionUUID->"699dc2b3-cf46-4f60-9494-62c43bad0c6b"],
Cell[12363, 307, 2780, 77, 285, "Input",ExpressionUUID->"010689d2-21b9-41b8-b97e-d0d24b328e24"],
Cell[15146, 386, 811, 15, 81, "Text",ExpressionUUID->"5ac9a22f-b53a-4901-9533-eeaa7bf1c11c"],
Cell[15960, 403, 1936, 47, 128, "Input",ExpressionUUID->"d6048816-c8f6-47fd-8735-6ccfd758106e"],
Cell[17899, 452, 649, 12, 81, "Text",ExpressionUUID->"d360ae0d-91f2-46a7-984d-b3503601cb7c"],
Cell[18551, 466, 1093, 30, 55, "Input",ExpressionUUID->"71abcc96-4d0c-4287-a187-3ed44c6bfe22"],
Cell[19647, 498, 2160, 61, 91, "Text",ExpressionUUID->"0a5d1431-27b5-4413-bee5-217f93dc2b24"],
Cell[CellGroupData[{
Cell[21832, 563, 2186, 62, 186, "Input",ExpressionUUID->"921de31d-4ae6-4546-bc23-f05c085224c1"],
Cell[24021, 627, 82690, 1421, 386, "Output",ExpressionUUID->"159dd7b6-4fe7-4c66-8b2f-b5b3da4f65d0"]
}, Open  ]],
Cell[106726, 2051, 410, 6, 35, "Text",ExpressionUUID->"a9365c73-b612-4591-94c6-d15b5d62320b"],
Cell[CellGroupData[{
Cell[107161, 2061, 577, 8, 31, "Input",ExpressionUUID->"4d2787c8-ebaa-4e89-afa0-6370a6bc14eb"],
Cell[107741, 2071, 1816, 25, 53, "Output",ExpressionUUID->"35299494-0c32-4c38-8c14-aa03c3fd5abd"]
}, Open  ]],
Cell[109572, 2099, 642, 18, 37, "Text",ExpressionUUID->"cfe482af-fc40-4431-8cca-f1d32fcc2285"],
Cell[CellGroupData[{
Cell[110239, 2121, 769, 17, 39, "Input",ExpressionUUID->"34ff95ee-ab7d-4107-94ac-2532c09ac425"],
Cell[111011, 2140, 833, 12, 51, "Output",ExpressionUUID->"63f769ea-76a1-4051-88b7-48757480f4d5"]
}, Open  ]],
Cell[111859, 2155, 281, 4, 35, "Text",ExpressionUUID->"32dac323-ca3a-45da-9dee-f542622f9031"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112177, 2164, 439, 12, 72, "Section",ExpressionUUID->"efdf77b1-48a1-4cbd-8111-e59f1f591e2b"],
Cell[112619, 2178, 938, 20, 81, "Text",ExpressionUUID->"cbacd4b6-d2be-4f44-b0b0-1b31839d7403"],
Cell[CellGroupData[{
Cell[113582, 2202, 1909, 47, 171, "Input",ExpressionUUID->"f8f10179-a4ee-47b7-9628-269a37f31290"],
Cell[115494, 2251, 1909, 27, 53, "Output",ExpressionUUID->"dcaad373-5024-45b3-bb05-8f4af468c055"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[117452, 2284, 524, 13, 68, "Section",ExpressionUUID->"0b4fc87a-3b3c-428a-b33e-511006b2e3ed"],
Cell[117979, 2299, 947, 17, 104, "Text",ExpressionUUID->"e083dbf7-bcf4-4883-9215-b84d227a8c28"],
Cell[CellGroupData[{
Cell[118951, 2320, 4026, 100, 410, "Input",ExpressionUUID->"b2444423-1eaa-46a0-a854-c405e4230cee"],
Cell[122980, 2422, 27617, 525, 347, "Output",ExpressionUUID->"438769af-6827-4336-9b10-302b05a1f223"]
}, Open  ]],
Cell[150612, 2950, 499, 13, 35, "Text",ExpressionUUID->"cca6177d-6760-4362-aad1-d972fb4a1977"],
Cell[CellGroupData[{
Cell[151136, 2967, 442, 8, 33, "Input",ExpressionUUID->"b65d0e49-e6e3-4d96-8929-b36121445f31"],
Cell[151581, 2977, 748, 11, 35, "Output",ExpressionUUID->"05140328-11de-4cba-8bf4-ea2e109956b8"]
}, Open  ]],
Cell[152344, 2991, 987, 24, 70, "Text",ExpressionUUID->"c38b1d6f-9caf-4dd2-bf75-ca778653cfa7"],
Cell[CellGroupData[{
Cell[153356, 3019, 2305, 53, 127, "Input",ExpressionUUID->"45c06fe5-f5ba-4341-b651-ee5a73a7f8db"],
Cell[155664, 3074, 716, 11, 53, "Output",ExpressionUUID->"617dc91c-bb70-41a6-b61c-45f0b2919c88"]
}, Open  ]],
Cell[156395, 3088, 227, 4, 35, "Text",ExpressionUUID->"6564b3ee-c9b2-4a99-a8f1-b04dee3d28d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156659, 3097, 526, 14, 71, "Section",ExpressionUUID->"6c28cc92-1958-4cef-b2ce-4566d27f6f89"],
Cell[157188, 3113, 1151, 27, 84, "Text",ExpressionUUID->"a54eb936-a9aa-4a20-8b3a-b9673e1115b1"],
Cell[CellGroupData[{
Cell[158364, 3144, 6948, 144, 460, "Input",ExpressionUUID->"994afbdd-14bc-466b-aa51-7d6ba2651a9d"],
Cell[165315, 3290, 1106, 15, 53, "Output",ExpressionUUID->"5876b9c0-07f2-405d-9da5-454c60ebbd12"],
Cell[166424, 3307, 1106, 15, 53, "Output",ExpressionUUID->"0f752bb1-0563-4abe-8343-30c6e1fd0de2"]
}, Open  ]],
Cell[167545, 3325, 621, 18, 38, "Text",ExpressionUUID->"e0fe8ede-d4f4-45d3-a1a7-fdfde66c1406"],
Cell[168169, 3345, 686, 18, 38, "Text",ExpressionUUID->"093ff732-2539-43c3-8674-a0ac6ce5d7d6"],
Cell[CellGroupData[{
Cell[168880, 3367, 4138, 112, 351, "Input",ExpressionUUID->"a4e6ec61-857a-45ca-b435-332d96429f23"],
Cell[173021, 3481, 741, 11, 53, "Output",ExpressionUUID->"b3e4993d-b5f7-4558-aaf8-766ce33f71d6"],
Cell[173765, 3494, 741, 11, 53, "Output",ExpressionUUID->"4c754572-2a64-4861-912b-4bb35751f752"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[174555, 3511, 613, 16, 71, "Section",ExpressionUUID->"6b041369-7e5f-4197-8047-fb68033452b3"],
Cell[175171, 3529, 363, 8, 35, "Text",ExpressionUUID->"a9cfe0fd-0d7e-440f-a24d-ecf1a78fcf41"],
Cell[CellGroupData[{
Cell[175559, 3541, 818, 20, 128, "Input",ExpressionUUID->"7ee131b2-0f09-46ad-897d-2660b1c9286e"],
Cell[176380, 3563, 653, 9, 51, "Output",ExpressionUUID->"7a2947b0-fa61-4c55-afc8-4983da611fd8"],
Cell[177036, 3574, 668, 9, 86, "Output",ExpressionUUID->"14b549d7-6dba-41f3-b64c-9eebf5446004"]
}, Open  ]]
}, Open  ]]
}
]
*)


